Trajectories of charged particles trapped in Earth's magnetic field

I outline the theory of relativistic charged-particle motion in the magnetosphere in a way suitable for undergraduate courses. I discuss particle and guiding center motion, derive the three adiabatic invariants associated with them, and present particle trajectories in a dipolar field. I provide twelve computational exercises that can be used as classroom assignments or for self-study. Two of the exercises, drift-shell bifurcation and Speiser orbits, are adapted from active magnetospheric research. The Python code provided in the supplement can be used to replicate the trajectories and can be easily extended for different field geometries.

==> anc/speiserorbits.py <==
from scipy import *
from scipy.integrate import ode, odeint

from pylab import *
from mpl_toolkits.mplot3d import Axes3D

e = 1.602176565e-19 # Elementary charge (Coulomb)
m_pr = 1.672621777e-27 # Proton mass (kg)
m_el = 9.10938291e-31 # Electron mass (kg)
c = 299792458 # speed of light (m/s)
B0 = 3.07e-5 # Tesla
Re = 6378137 # meter (Earth radius)

def dipole(x,y,z):
    """Returns the dipole field of the Earth."""
    fac =  -B0*Re**3 / pow(x*x+y*y+z*z, 5.0/2.0)
    return [3*x*z*fac, 3*y*z*fac, (2*z*z -x*x- y*y)*fac]

def parabolic(x,y,z):
	B0 = 10.0; Bn = 1.0; d = 0.2;
	if abs(z)<=1.0:
		return [B0*z/d, 0, Bn]
	else:
		return [sign(z)*B0/d, 0, Bn]

def harrissheet(x,y,z):
	B0 = 10.0; Bn = 1.0; d = 1;
	return [B0*tanh(z/d), 0, Bn]

def SolveNewtonLorenz(x0, y0, z0, vx0, vy0, vz0, tend, dt=0,field=dipole, m=m_pr, q=e):
    vsq = vx0**2 + vy0**2 + vz0**2
    gamma = 1.0/sqrt(1 - vsq/c**2)
    
    if dt==0:
    	Bx, By, Bz = field(x0, y0,z0)
    	B = sqrt(Bx*Bx + By*By + Bz*Bz)
    	T = 2*pi*gamma*m/(abs(q)*B) # cyclotron period
    	dt = T/10       # time step

    def f(Y, t=0):
        x,y,z,vx,vy,vz = Y
        Bx, By, Bz = field(x,y,z)
        fac = q/(m*gamma)
        return [ vx, vy, vz,
                 fac*(vy*Bz - vz*By),
                 fac*(vz*Bx - vx*Bz),
                 fac*(vx*By - vy*Bx) ]

    t = arange(0, tend, dt)
    y = odeint(f, [x0, y0, z0, vx0, vy0, vz0], t)
    return y

def SolveGC(x0, y0, z0, vp0, v, dt, tend,
            field=dipole, m=m_pr, q=e):
    vsq = v*v
    gamma = 1.0/sqrt(1 - vsq/c**2)
    Bx, By, Bz = field(x0, y0, z0)
    B0 = sqrt(Bx*Bx + By*By + Bz*Bz)
    mu = gamma**2*m*(vsq-vp0**2)/(2*B0) # magnetic moment

    def B(x,y,z):
        Bx, By, Bz = field(x, y, z)
        return sqrt(Bx*Bx + By*By + Bz*Bz)    
    def unitb(x,y,z):
        """Returns the field strength and direction at point (x,y,z)."""
        Bx, By, Bz = field(x, y, z)
        B = sqrt(Bx*Bx + By*By + Bz*Bz)
        return B, [Bx/B, By/B, Bz/B]
    def gradB(x,y,z, d=0.001*Re):
        """Returns the gradient of field strength at point (x,y,z)."""
        return [(B(x+d,y,z) - B(x-d,y,z))/(2*d),
                (B(x,y+d,z) - B(x,y-d,z))/(2*d),
                (B(x,y,z+d) - B(x,y,z-d))/(2*d)]
    def dotpr(a,b):
        """returns the dot product of lists a and b."""
        if len(a)==len(b):
            return sum([a[i]*b[i] for i in range(len(a))])
    def crosspr(a,b):
        """Returns the cross product of lists a and b."""
        if len(a)==len(b)==3:
            return [a[1]*b[2]-a[2]*b[1],
                    a[2]*b[0]-a[0]*b[2],
                    a[0]*b[1]-a[1]*b[0]]
    def deriv(Y, t=0):
        x,y,z,vp = Y
        B, bdir = unitb(x,y,z)
        gB = gradB(x,y,z)
        fac = gamma*m/(2*q*B**2) * (vsq + vp**2)
        bxgB = crosspr(bdir, gB)
        return [ fac*bxgB[0] + vp*bdir[0],
                 fac*bxgB[1] + vp*bdir[1],
                 fac*bxgB[2] + vp*bdir[2],
                 -mu/(m*gamma**2) * dotpr(bdir, gB) ]
    
    t = arange(0, tend, dt)
    y = odeint(deriv, [x0, y0, z0, vp0], t)
    return y

def Display3D(y):
    """Displays the trajectory of the particle.
    Input parameter y must be the same as the output of SolveNewtonLorentz."""

    fig = figure()
    ax = Axes3D(fig)
    ax.set_aspect('equal')
    ax.set_xlabel('x')
    ax.set_ylabel('y')
    ax.set_zlabel('z')
    ax.plot(y[:,0], y[:,1], y[:, 2])
    show()

def Save(y, filename):
    """Save the output y in file 'filename' as text. Overwrites existing data."""
    f=open(filename, "w")
    for vec in y:
        line=""
        for n in vec:
            line += str(n)+' '
        f.write(line+'\n')
    f.close()

def main1():
	# ring orbit
	pa = 30*pi/180
	v = 2
	x0 = 0.0; y0 = 0; z0 = 0.0;
	phi=-60*pi/180
	vx0=v*sin(pa)*cos(phi); vy0 = v*sin(pa)*sin(phi); vz0 = v*cos(pa)
	tend = 30 # end time

	y = SolveNewtonLorenz(x0, y0, z0, vx0, vy0, vz0, tend, field=parabolic, m=5,q=1,dt=1e-2)
	#Display3D(y)
	return y

def main2():
	# speiser orbit 
	x0 = 5.0; y0 = -5; z0 = 1.0;
	vx0, vy0, vz0 = -1, 1, 0
	tend = 70
	y = SolveNewtonLorenz(x0, y0, z0, vx0, vy0, vz0, tend, field=parabolic, m=5,q=1,dt=1e-2)
	#Display3D(y)
	return y

def main3():
	# cucumber orbit
	x0 = 5.0; y0 = 0; z0 = 0.9;
	vx0, vy0, vz0 = 0, 0.2, 0.5
	tend = 300
	y = SolveNewtonLorenz(x0, y0, z0, vx0, vy0, vz0, tend, field=parabolic, m=5,q=1,dt=1e-2)
	#Display3D(y)
	return y
	
if __name__=="__main__":
	ring = main1()
	speiser = main2()
	cucumber = main3()
	Save(ring, "ring.dat")
	Save(speiser, "speiser.dat")
	Save(cucumber, "cucumber.dat")
	
	fig=figure()
	ax = Axes3D(fig)
	axis("equal")
	ax.set_aspect('equal')
	ax.set_xlabel('$x$')
	ax.set_ylabel('$y$')
	ax.set_zlabel('$z$')
	ax.plot(cucumber[:,0]+5, cucumber[:,1], cucumber[:, 2], 'r')
	ax.plot(speiser[:,0], speiser[:,1], speiser[:, 2])


	fig3 = figure()
	axis("equal")
	plot(speiser[:,0], speiser[:,1])
	plot(cucumber[:,0]+5, cucumber[:,1], 'r')
	
	fig2=figure()
	ax2 = Axes3D(fig2)
	ax2.set_aspect('equal')
	ax2.set_xlabel('$x$')
	ax2.set_ylabel('$y$')
	ax2.set_zlabel('$z$')
	ax2.plot(ring[:,0], ring[:,1], ring[:, 2],'b')
	
	show()
	


==> anc/tracer.py <==
# tracer.py -- Calculate particle and guiding-center trajectories in magnetic fields
# M. Kaan Ozturk, Sep. 15, 2011

from scipy import *
from scipy.integrate import ode, odeint

from pylab import *
from mpl_toolkits.mplot3d import Axes3D

e = 1.602176565e-19 # Elementary charge (Coulomb)
m_pr = 1.672621777e-27 # Proton mass (kg)
m_el = 9.10938291e-31 # Electron mass (kg)
c = 299792458 # speed of light (m/s)
B0 = 3.07e-5 # Tesla
Re = 6378137 # meter (Earth radius)

def dipole(x,y,z):
    """Returns the dipole field of the Earth."""
    fac =  -B0*Re**3 / pow(x*x+y*y+z*z, 5.0/2.0)
    return [3*x*z*fac, 3*y*z*fac, (2*z*z -x*x- y*y)*fac]

def doubledipole(x,y,z):
	Bx1, By1, Bz1 = dipole(x,y,z)
	Bx2, By2, Bz2 = dipole(x-20*Re, y, z)
	return [Bx1+Bx2, By1+By2, Bz1+Bz2]

def SolveNewtonLorenz(x0, y0, z0, vx0, vy0, vz0, tend,
                      field=dipole, m=m_pr, q=e):
	"""Returns the trajectory of a particle.
	x0, y0, z0 : Initial position
	vx0, vy0, vz0: Initial velocity
	tend: Stopping time
	field: Function returning the magnetic field (def. dipole)
	m : mass of particle (def. proton)
	q : charge of particle (def. proton)"""
	vsq = vx0**2 + vy0**2 + vz0**2
	gamma = 1.0/sqrt(1 - vsq/c**2)
	Bx, By, Bz = field(x0, y0,z0)
	B = sqrt(Bx*Bx + By*By + Bz*Bz)
	T = 2*pi*gamma*m/(abs(q)*B) # cyclotron period
	dt = T/10       # time step automatically set
	
	def deriv(Y, t=0):
		x,y,z,vx,vy,vz = Y
		Bx, By, Bz = field(x,y,z)
		fac = q/(m*gamma)
		return [ vx, vy, vz,
				 fac*(vy*Bz - vz*By),
				 fac*(vz*Bx - vx*Bz),
				 fac*(vx*By - vy*Bx) ]
	
	t = arange(0, tend, dt)
	y = odeint(deriv, [x0, y0, z0, vx0, vy0, vz0], t)
	return y

def SolveGC(x0, y0, z0, vp0, v, dt, tend,
            field=dipole, m=m_pr, q=e):
	"""Returns the guiding-center trajectory.
	x0, y0, z0 : Initial position
	vp0: Initial parallel speed
	v : Speed
	dt: time step
	tend: Stopping time
	field: Function returning the magnetic field (def. dipole)
	m : mass of particle (def. proton)
	q : charge of particle (def. proton)"""
	vsq = v*v
	gamma = 1.0/sqrt(1 - vsq/c**2)
	Bx, By, Bz = field(x0, y0, z0)
	B0 = sqrt(Bx*Bx + By*By + Bz*Bz)
	mu = gamma**2*m*(vsq-vp0**2)/(2*B0) # magnetic moment
	
	def B(x,y,z):
		Bx, By, Bz = field(x, y, z)
		return sqrt(Bx*Bx + By*By + Bz*Bz)    
	def unitb(x,y,z):
		"""Returns the field strength and direction at point (x,y,z)."""
		Bx, By, Bz = field(x, y, z)
		B = sqrt(Bx*Bx + By*By + Bz*Bz)
		return B, [Bx/B, By/B, Bz/B]
	def gradB(x,y,z, d=0.001*Re):
		"""Returns the gradient of field strength at point (x,y,z)."""
		return [(B(x+d,y,z) - B(x-d,y,z))/(2*d),
				(B(x,y+d,z) - B(x,y-d,z))/(2*d),
				(B(x,y,z+d) - B(x,y,z-d))/(2*d)]
	def dotpr(a,b):
		"""Returns the dot product of lists a and b."""
		if len(a)==len(b):
			return sum([a[i]*b[i] for i in range(len(a))])
	def crosspr(a,b):
		"""Returns the cross product of lists a and b."""
		if len(a)==len(b)==3:
			return [a[1]*b[2]-a[2]*b[1],
					a[2]*b[0]-a[0]*b[2],
					a[0]*b[1]-a[1]*b[0]]
	def deriv(Y, t=0):
		x,y,z,vp = Y
		B, bdir = unitb(x,y,z)
		gB = gradB(x,y,z)
		fac = gamma*m/(2*q*B**2) * (vsq + vp**2)
		bxgB = crosspr(bdir, gB)
		return [ fac*bxgB[0] + vp*bdir[0],
				 fac*bxgB[1] + vp*bdir[1],
				 fac*bxgB[2] + vp*bdir[2],
				 -mu/(m*gamma**2) * dotpr(bdir, gB) ]
	
	t = arange(0, tend, dt)
	y = odeint(deriv, [x0, y0, z0, vp0], t)
	return y

def SecInv(t,y,v):
    """Evaluates the second invariant I as int vp^2 dt / v.
    Uses the output of SolveGC."""
    # Subdivide the vp(t) into half-cycles.
    # Evaluate each integral over a half-cycle.
    vp = y[:,3]
    # Find indices of points just before vp changes sign:
    precrossindices= [i for i in range(len(vp)-1) if vp[i]*vp[i+1] < 0]
    # Using interpolation, find approximate the times where vp==0
    crosstimes = [ (vp[i+1]*t[i] - vp[i]*t[i+1])/(vp[i+1]-vp[i]) for i in precrossindices]
    # Set up the integrand data points:
    datap = zip(t, [u**2 for u in vp])
    secinv = []
    # Iterate over half-cycles and evaluate the invariant integral
    for i in range(len(crosstimes)-1):
        lowlim, upperlim = crosstimes[i], crosstimes[i+1]
        # Append and prepend zero values to the integrand:
        integrand = array( [(lowlim,0)]+
                     [p for p in datap if p[0]>=lowlim and p[0]<=upperlim]+
                     [(upperlim, 0)] )
        # Evaluate the integral with trapezoidal method:
        secinv.append( trapz(integrand[:,1], integrand[:,0])/v )
    return crosstimes, secinv

def Display3D(y):
    """Displays the trajectory of the particle.
    Input parameter y should be the output of SolveNewtonLorentz or SolveGC."""

    fig = figure()
    ax = Axes3D(fig)
    ax.set_aspect('equal')
    ax.set_xlabel('x')
    ax.set_ylabel('y')
    ax.set_zlabel('z')
    ax.plot(y[:,0]/Re, y[:,1]/Re, y[:, 2]/Re)

def Save(y, filename):
    """Save the output y in file 'filename' as text. Overwrites existing data."""
    f=open(filename, "w")
    for vec in y:
        line=""
        for n in vec:
            line += str(n)+' '
        f.write(line+'\n')
    f.close()

# ---- Example programs using the functions above -----
def main1():
	# Trajectory of a proton with 10 MeV kinetic energy in dipole field
	K = 1e7 # kinetic energy in eV
	K = K*e   # convert to Joule
	# Find corresponding speed:
	v = c/sqrt(1+(m_pr*c**2)/K) # replace m_pr with m_el for electron
	
	x0 = 4*Re; y0 = 0; z0 = 0;
	pitch_angle = 30.0 # initial angle between velocity and mag.field (degrees)
	if pitch_angle==90:
		vz0 = 0  # avoids some numerical instabilities
	else:
		vz0 = v*cos(pitch_angle*pi/180)
	vy0 = v*sin(pitch_angle*pi/180)
	vx0 = 0
	tend = 120 # end time
	y = SolveNewtonLorenz(x0, y0, z0, vx0, vy0, vz0, tend)
	Display3D(y)
	# Save(y, "proton.dat") # Uncomment to save in a text file for further processing
	show()
	
def main2():
	# Guiding-center trajectory of a proton with 10MeV kinetic energy in dipole field
	K = 1e7 # kinetic energy in eV
	K = K*e   # convert to Joule
	# Find corresponding speed:
	v = c/sqrt(1+(m_pr*c**2)/K) # replace m_pr with m_el for electron
	
	x0 = 4*Re; y0 = 0; z0 = 0;
	pitch_angle = 30.0 # initial angle between velocity and mag.field (degrees)
	if pitch_angle==90:
		vp0 = 0  # avoids some numerical instabilities
	else:
		vp0 = v*cos(pitch_angle*pi/180)
	tend = 120
	dt = 0.01;
	y = SolveGC(x0, y0, z0, vp0, v, dt, tend)
	Display3D(y)
	
	# Evaluate the second invariant along the guiding-center trajectory
	t, eye = SecInv(arange(0,tend,dt), y, v)
	figure(); plot(t[:-1],[i/Re for i in eye], '.-')
	show()
	
def main3():
	# Trajectory of an electron with 100keV kinetic energy in double dipole field
	K = 1e6 # kinetic energy in eV
	K = K*e   # convert to Joule
	# Find corresponding speed:
	v = c/sqrt(1+(m_el*c**2)/K)
	x0 = -10*Re; y0 = 0; z0 = 0;
	
	pitch_angle = 70.0 # initial angle between velocity and mag.field (degrees)
	if pitch_angle==90:
		vz0 = 0  # avoids some numerical instabilities
	else:
		vz0 = v*cos(pitch_angle*pi/180)
	vy0 = v*sin(pitch_angle*pi/180)
	vx0 = 0
	tend = 10 # end time

	dt = 0.01;
	y = SolveNewtonLorenz(x0, y0, z0, vx0, vy0, vz0,tend, field=doubledipole, m=m_el, q=-e)
	Display3D(y)
	show()

def main4():
	# Trajectory of a proton with 1 MeV kinetic energy in double-dipole field
	# drift-shell bifurcation observed
	K = 2e5 # kinetic energy in eV
	K = K*e   # convert to Joule
	# Find corresponding speed:
	v = c/sqrt(1+(m_pr*c**2)/K) # replace m_pr with m_el for electron
	
	x0 = 7*Re; y0 = 7.0*Re; z0 = 0;
	pitch_angle = 60.0 # initial angle between velocity and mag.field (degrees)
	if pitch_angle==90:
		vz0 = 0  # avoids some numerical instabilities
	else:
		vz0 = v*cos(pitch_angle*pi/180)
	vy0 = v*sin(pitch_angle*pi/180)
	vx0 = 0
	tend = 1000 # end time
	y = SolveNewtonLorenz(x0, y0, z0, vx0, vy0, vz0, tend, field=doubledipole)
	Display3D(y)
	Save(y, "protonDSB.dat") # Uncomment to save in a text file for further processing
	show()
	
if __name__ == "__main__":
	main4()

